Safe Continuous Control with Constrained Model-Based Policy Optimization

The applicability of reinforcement learning (RL) algorithms in real-world domains often requires adherence to safety constraints, a need difficult to address given the asymptotic nature of the classic RL optimization objective. In contrast to the traditional RL objective, safe exploration considers the maximization of expected returns under safety constraints expressed in expected cost returns. We introduce a model-based safe exploration algorithm for constrained high-dimensional control to address the often prohibitively high sample complexity of model-free safe exploration algorithms. Further, we provide theoretical and empirical analyses regarding the implications of model-usage on constrained policy optimization problems and introduce a practical algorithm that accelerates policy search with model-generated data. The need for accurate estimates of a policy's constraint satisfaction is in conflict with accumulating model-errors. We address this issue by quantifying model-uncertainty as the expected Kullback-Leibler divergence between predictions of an ensemble of probabilistic dynamics models and constrain this error-measure, resulting in an adaptive resampling scheme and dynamically limited rollout horizons. We evaluate this approach on several simulated constrained robot locomotion tasks with high-dimensional action- and state-spaces. Our empirical studies find that our algorithm reaches model-free performances with a 10-20 fold reduction of training samples while maintaining approximate constraint satisfaction levels of model-free methods.

==> images/iros_plotter_safe.py <==
import glob, os
import pandas as pd
import numpy as np
from tensorboard.backend.event_processing import event_accumulator as eac
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter

from scipy.interpolate import interp1d
from scipy.interpolate import make_interp_spline, BSpline
from scipy import signal
from colors import COLOR, LW, LWB
import pickle

def get_event(dir_path):
    return max(
      glob.glob(f'Experiments/{dir_path}/*'),
                key=os.path.getctime)

def get_all_events(env, algo):
    return glob.glob(f'Experiments/{env}/{algo}/*')

def get_events(env, algo):
    return (
      max(
        glob.glob(f'Experiments/{env}/{algo}/*'),
                  key=os.path.getctime),
      max(
        glob.glob(f'Experiments/{env}/{algo}/*'),
                  key=os.path.getctime))

def get_from_ssa(path, metric):
    data = get_datasets(path, metric=metric)
    assert len(data)==1
    return data[0]

def get_from_pickle(path, metric):
    p = os.path.join(path, 'recovered.pkl')
    f = open(p, 'rb')
    data = pickle.load(f)
    f.close()
    x = data['TotalEnvInteracts'][...,None]
    y = data[metric][...,None]
    np_data = np.concatenate((x,y), axis=1)
    return np_data


def get_datasets(logdir, metric='AverageEpReturn'):
    """
    Recursively look through logdir for output files produced by
    spinup.logx.Logger. 

    Assumes that any file "progress.txt" is a valid hit. 
    """
    exp_idx = 0
    datasets = []
    x_axis = 'TotalEnvInteracts'
    for root, _, files in os.walk(logdir):
        if 'progress.txt' in files:
            exp_name = None
            try:
                config_path = open(os.path.join(root,'config.json'))
                config = json.load(config_path)
                if 'exp_name' in config:
                    exp_name = config['exp_name']
            except:
                print('No file named config.json')
            condition1 = exp_name or 'exp'
            condition2 = condition1 + '-' + str(exp_idx)
            exp_idx += 1

            try:
                exp_data = pd.read_table(os.path.join(root,'progress.txt'))
            except:
                print('Could not read from %s'%os.path.join(root,'progress.txt'))
                continue
            
            data = exp_data[[x_axis,metric]].to_numpy()
            datasets.append(data)
    return datasets


def get_lc(event_file, scalar_str):
    ea = eac.EventAccumulator(event_file)
    ea.Reload()
    lc = np.stack(
      [np.asarray([scalar.step, scalar.value])
      for scalar in ea.Scalars(scalar_str)])
    return(lc)

def interpol_to_x(arrays):
    shape = arrays.shape
def thousands(x, pos):
    'The two args are the value and tick position'
    return '%1ik' % (x*1e-3)
formatter = FuncFormatter(thousands)

font = {'family' : 'normal',
        'size'   : 16}

mpl.rc('font', **font)


subfolders = [
    'TRPO',
    'CPO',
    'PPOL',
    'TRPOL',
    'CMBPO',
]
alg_labels = [
    'TRPO',
    'CPO',
    'PPO-L',
    'TRPO-L',
    'CMBPO - ours'
]

x_targetss = [
[
    1e8,
    1e8,
    1e8,
    1e8,
    5e6,
],[
    2e7,
    2e7,
    2e7,
    2e7,
    5e6,
],[
    1.5e8,
    1.5e8,
    1.5e8,
    1.5e8,
    1e7,
]
]

eval_cumcost_at = [
    [
        1e7,
        4.5e7,
        4.3e7,
        3.2e7,
        1.5e6,
],[
    2e7,
    1e7,
    2e7,
    1.45e7,
    2.8e6,
],[
    5e7,
    1.1e8,
    1.5e8,
    1.5e8,
    6e6
]
]


x_data_points=200
y_lim_rs = [[-100,7000],[-500,6000],[-500,6000]]
y_lim_cs = [[-5,100],[-5,100],[-5,100]]
title = 'safe_comparison'
envs = ['AntSafe','HalfCheetahSafe','AntCircle']
cost_lim = 10
# metrics = ['ray/tune/evaluation/return-average']
# metrics = ['ray/tune/evaluation/return-average', 'ray/tune/evaluation/creturn-fullep-average']
metrics = ['ray/tune/RetEpAverage', 'ray/tune/CostEpAverage']
# ylabels = ['Episode Mean Return']
ylabels = ['Mean Ep. Return', 'Mean Ep. Cost']

cum_cs = dict()
cum_c_format = 1e3

fig, axes = plt.subplots(len(metrics), len(envs), sharex='col', gridspec_kw={'hspace':0.1, 'wspace':0.15})
# figsize = (60.5, 10.5)
xlog = True

if len(metrics) == 1:
    ax_iter = [axes]
else:
    ax_iter = axes.ravel().tolist()
np_axes = np.asarray(ax_iter)
np_axes = np.swapaxes(np_axes.reshape(len(metrics),len(envs)), 0 , 1)
# np_axes = np_axes.reshape(len(envs), len(metrics))

for col_axes, env, x_targets, y_lim_r, y_lim_c, eval_cum_cs in zip(np_axes, envs, x_targetss, y_lim_rs, y_lim_cs, eval_cumcost_at):
    for metric, ylabel, ax in zip(metrics, ylabels, col_axes):
        a = [get_all_events(env, subfolder) for subfolder in subfolders]
        
        plots = []
        for dirs, algo in zip(a, subfolders):

            subplots = []    
            for path in dirs:
                if 'CPO' in path and 'Safexp-Pointgoal2' in path:
                    if 'creturn-fullep-average' in metric:
                        subplots.append(get_lc(path, 'ray/tune/CostEpAverage'))
                    else:
                        subplots.append(get_lc(path, 'ray/tune/RetEpAverage'))
                elif 'ssa' in path:
                    ssa_metric = metric
                    if 'RetEpAverage' in metric:
                        ssa_metric = 'AverageEpRet'
                    elif 'CostEpAverage' in metric:
                        ssa_metric = 'AverageEpCost'

                    subplots.append(get_from_ssa(path, ssa_metric))
                elif 'recovered' in path:
                    rec_metric = metric
                    if 'return-average' in metric or 'RetEpAverage' in metric:
                        rec_metric = 'AverageEpRet'
                    elif 'creturn-fullep-average' or 'CostEpAverage' in metric:
                        rec_metric = 'AverageEpCost'
                    
                    subplots.append(get_from_pickle(path, rec_metric))
                    
                else:
                    try:
                        subplots.append(get_lc(path, metric))
                    except:
                        if 'Ret' in metric:
                            surr_metric = 'ray/tune/evaluation/return-average'
                        elif 'Cost' in metric:
                            surr_metric = 'ray/tune/evaluation/creturn-fullep-average'
                        try:
                            subplots.append(get_lc(path, surr_metric))
                        except:
                            print(f'WARNING: using cost mean and ep length, {metric} not found!')
                            cost = get_lc(path, 'ray/tune/evaluation/env_infos/cost-mean-mean')
                            ep_len = get_lc(path, 'ray/tune/evaluation/episode-length-avg')
                            cost[...,1] *= ep_len[...,1]
                            subplots.append(cost)


            plots.append(subplots)
        
        T_horizons = []

        num_seeds = []
        avg_plots = []
        min_plots = []
        max_plots = []
        max_vals = []
        avg_plots_x = []
        for plot, x_target, eval_cum_c, algo in zip(plots, x_targets, eval_cum_cs, subfolders):
            interpols = []
            y = []
            x = []

            num_seeds.append(len(plot))
            x_max = 1e9
            x_min = 0

            for subplot in plot:
                # b, a = signal.butter(2, 0.05)
                # subplot_f = signal.filtfilt(b, a, subplot[...,1])
                # subplot_f = signal.medfilt(subplot[...,1], kernel_size=10)
                interpols.append(interp1d(subplot[:,0], subplot[:,1]))
                x_max = min(x_max, np.max(subplot[...,0]))
                x_min = max(x_min, np.min(subplot[...,0]))

            x_max2 = min(10000*int(x_max/10000), x_target)
            x_min = max(x_min, 1e5)

            if xlog:
                xnew = np.logspace(np.log10(x_min+1), np.log10(x_max2-1), num=10000, endpoint=True)
            else:
                xnew = np.linspace(x_min, x_max2, num=10000, endpoint=True)
            newx_plots = [f(xnew) for f in interpols]
            newx_plots = np.stack(newx_plots, axis=0)

            # newx_plots = np.stack(y, axis=0)
            mean = np.mean(newx_plots, axis=0)
            max_pl = np.max(newx_plots, axis=0)
            min_pl = np.min(newx_plots, axis=0)

            #### cumulative costs
            if ax.rowNum==1:
                cum_x = xnew[xnew<=eval_cum_c]
                costs = mean[xnew<=eval_cum_c]/1000 ## assume epLen is 1000
                cum_c = np.trapz(costs, x=cum_x)            
                cum_cs[f'{env}_{algo}_cum_cost'] = cum_c//cum_c_format

            mean_spl = make_interp_spline(xnew, mean, k=2)  # type: BSpline
            min_spl = make_interp_spline(xnew, min_pl, k=2)  # type: BSpline
            max_spl = make_interp_spline(xnew, max_pl, k=2)  # type: BSpline
            if xlog:
                xnew = np.logspace(np.log10(x_min+1), np.log10(x_max2-1), num=x_data_points, endpoint=True)
            else:
                xnew = np.linspace(x_min, x_max2, num=x_data_points, endpoint=True)

            mean = mean_spl(xnew)
            min_pl = min_spl(xnew)
            max_pl = max_spl(xnew)

            avg_plots.append(mean)
            min_plots.append(min_pl)
            max_plots.append(max_pl)

            max_vals_sub = [np.max(f.y) for f in interpols]
            if x_max>max(x_targets):
                max_vals.append(np.mean(max_vals_sub))
            else:
                max_vals.append(np.max(mean))

            # for pl in newx_plots:
            #     avg_plots.append(pl)
            avg_plots_x.append(xnew)

        # figure
        ax.grid(True)
        
        for x,plot,min_pl,max_pl, max_val, label in zip(avg_plots_x,avg_plots, min_plots, max_plots, max_vals, alg_labels):
            if ax.rowNum==0:
                ax.plot(x, plot, linewidth=LW, color=COLOR[label])
            else:
                ax.plot(x, plot, linewidth=LW, color=COLOR[label], label=label)
            
            ax.fill_between(x, min_pl, max_pl, alpha=0.1, color=COLOR[label])
        ax.set_facecolor('#FFFFF8')
        if xlog:
            ax.set_xscale('log')
            
        if ax.rowNum==0:
            ax.set_ylim(y_lim_r)
            if max(y_lim_r) > 4000:
                ax.yaxis.set_major_formatter(formatter)
        elif ax.rowNum==1:
            ax.set_ylim(y_lim_c)
            if max(y_lim_c) > 4000:
                ax.yaxis.set_major_formatter(formatter)
        if ax.rowNum==len(metrics)-1 and ax.colNum==len(envs)//2:
            ax.set_xlabel('Total Env. Interactions')
        if ax.rowNum==0:
            ax.set_title(env)
        if ax.colNum == len(envs)-1:
            ax.set_ylabel(ylabel)
            ax.yaxis.set_label_position("right")
        # if xlog:
        #     ax.xaxis.set_ticks([10**i for i in range(5, int(np.log10(max(x_targets)))+1)])
        # else:
        #     ax.xaxis.set_ticks(np.arange(0, max(x_targets)+1, 1e6))

        if ax.rowNum>0:
            if xlog:
                ax.plot(np.logspace(np.log10(np.min(avg_plots_x)+1), np.log10(max(x_targets)), num=x_data_points, endpoint=True), np.ones_like(x)*cost_lim,'--', linewidth=LWB, color='black', label='Cost Limit')
            else:
                ax.plot(np.linspace(np.min(avg_plots_x), max(x_targets), num=x_data_points, endpoint=True), np.ones_like(x)*cost_lim,'--', linewidth=LWB, color='black', label='Cost Limit')
            
        if ax.colNum == len(envs)//2 and ax.rowNum==len(metrics)-1:
            # leg = ax.legend( bbox_to_anchor=(-1.3, -0.75, 2.3, 0.1), loc='lower center',
            leg = ax.legend( bbox_to_anchor=(-1.2, -0.5, 3.4, 0.1), loc='center',
            ncol=6, mode="expand", facecolor='#FFFFF8')

for line in leg.get_lines():
    line.set_linewidth(4.0)
for k,v in cum_cs.items():
    print(f'{k} : {v}')
print (f'in {cum_c_format}')
fig.subplots_adjust(bottom=0.2)
# tit = fig.suptitle(env)
plt.gcf().set_size_inches(6*len(envs), 3*len(metrics))
plt.savefig(f"Experiments/{title}.pgf", bbox_inches='tight', bbox_extra_artists=(leg,))
plt.show()


==> images/iros_plotter_safe_ab.py <==
import glob, os
import pandas as pd
import numpy as np
from tensorboard.backend.event_processing import event_accumulator as eac
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter

from scipy.interpolate import interp1d
from scipy.interpolate import make_interp_spline, BSpline
from scipy import signal
from colors import COLOR, LW, LWB
import pickle

def get_event(dir_path):
    return max(
      glob.glob(f'Experiments/{dir_path}/*'),
                key=os.path.getctime)

def get_all_events(env, algo):
    return glob.glob(f'Experiments/{env}/{algo}/*')

def get_events(env, algo):
    return (
      max(
        glob.glob(f'Experiments/{env}/{algo}/*'),
                  key=os.path.getctime),
      max(
        glob.glob(f'Experiments/{env}/{algo}/*'),
                  key=os.path.getctime))

def get_from_ssa(path, metric):
    data = get_datasets(path, metric=metric)
    assert len(data)==1
    return data[0]

def get_from_pickle(path, metric):
    p = os.path.join(path, 'recovered.pkl')
    f = open(p, 'rb')
    data = pickle.load(f)
    f.close()
    x = data['TotalEnvInteracts'][...,None]
    y = data[metric][...,None]
    np_data = np.concatenate((x,y), axis=1)
    return np_data


def get_datasets(logdir, metric='AverageEpReturn'):
    """
    Recursively look through logdir for output files produced by
    spinup.logx.Logger. 

    Assumes that any file "progress.txt" is a valid hit. 
    """
    exp_idx = 0
    datasets = []
    x_axis = 'TotalEnvInteracts'
    for root, _, files in os.walk(logdir):
        if 'progress.txt' in files:
            exp_name = None
            try:
                config_path = open(os.path.join(root,'config.json'))
                config = json.load(config_path)
                if 'exp_name' in config:
                    exp_name = config['exp_name']
            except:
                print('No file named config.json')
            condition1 = exp_name or 'exp'
            condition2 = condition1 + '-' + str(exp_idx)
            exp_idx += 1

            try:
                exp_data = pd.read_table(os.path.join(root,'progress.txt'))
            except:
                print('Could not read from %s'%os.path.join(root,'progress.txt'))
                continue
            
            data = exp_data[[x_axis,metric]].to_numpy()
            datasets.append(data)
    return datasets


def get_lc(event_file, scalar_str):
    ea = eac.EventAccumulator(event_file)
    ea.Reload()
    lc = np.stack(
      [np.asarray([scalar.step, scalar.value])
      for scalar in ea.Scalars(scalar_str)])
    return(lc)

def interpol_to_x(arrays):
    shape = arrays.shape

def thousands(x, pos):
    'The two args are the value and tick position'
    return '%1ik' % (x*1e-3)
formatter = FuncFormatter(thousands)

font = {'family' : 'normal',
        'size'   : 16}

mpl.rc('font', **font)


subfolders = [
    'CMBPO',
    'CMBPO_sc1',
    'CMBPO_sc2',
    'CMBPO_na',
]
# subfolders = [
#     # 'CMBPO_iv',
#     # 'CMBPO_sc',
#     'mbpo',
#     'TRPO',
#     'CPO',
#     'SAC',
#     'TRPOL',
#     'PPOL',
#     'CMBPO_uc',
# ]
# alg_labels = [
#     'CMBPO(RS1) - ours',
#     'MBPO',
#     'TRPO',
#     # 'CPO',
#     'SAC',
# ]
alg_labels = [
    'CMBPO - ours',
    'CMBPO(Schedule)',
    'CMBPO(Schedule2)',
    'CMBPO(no alpha)',
]

x_targetss = [
[
    5e6,
    5e6,
    5e6,
    5e6,
],
[
    10e6,
    10e6,
    10e6,
    10e6,
]
]
x_data_points=500
y_lim_rs = [[-500,6000], [-500,6000]]
y_lim_cs = [[-5,100], [-5,100]]
title = 'safe_ablation'
envs = ['AntSafe', 'AntCircle']
cost_lim = 10
# metrics = ['ray/tune/evaluation/return-average']
# metrics = ['ray/tune/evaluation/return-average', 'ray/tune/evaluation/creturn-fullep-average']
metrics = ['ray/tune/RetEpAverage', 'ray/tune/CostEpAverage']
# ylabels = ['Episode Mean Return']
ylabels = ['Mean Ep. Return', 'Mean Ep. Cost']

fig, axes = plt.subplots(len(metrics), len(envs), sharex='col', gridspec_kw={'hspace':0.05, 'wspace':0.18})
# figsize = (60.5, 10.5)
xlog = False

if len(metrics) == 1:
    ax_iter = [axes]
else:
    ax_iter = axes.ravel().tolist()
np_axes = np.asarray(ax_iter)
np_axes = np.swapaxes(np_axes.reshape(len(metrics),len(envs)), 0 , 1)

for col_axes, env, x_targets, y_lim_r, y_lim_c in zip(np_axes, envs, x_targetss, y_lim_rs, y_lim_cs):
    for metric, ylabel, ax in zip(metrics, ylabels, col_axes):
        a = [get_all_events(env, subfolder) for subfolder in subfolders]
        
        plots = []
        for dirs, algo in zip(a, subfolders):

            subplots = []    
            for path in dirs:
                if 'CPO' in path and 'Safexp-Pointgoal2' in path:
                    if 'creturn-fullep-average' in metric:
                        subplots.append(get_lc(path, 'ray/tune/CostEpAverage'))
                    else:
                        subplots.append(get_lc(path, 'ray/tune/RetEpAverage'))
                elif 'ssa' in path:
                    ssa_metric = metric
                    if 'RetEpAverage' in metric:
                        ssa_metric = 'AverageEpRet'
                    elif 'CostEpAverage' in metric:
                        ssa_metric = 'AverageEpCost'

                    subplots.append(get_from_ssa(path, ssa_metric))
                elif 'recovered' in path:
                    rec_metric = metric
                    if 'return-average' in metric or 'RetEpAverage' in metric:
                        rec_metric = 'AverageEpRet'
                    elif 'creturn-fullep-average' or 'CostEpAverage' in metric:
                        rec_metric = 'AverageEpCost'
                    
                    subplots.append(get_from_pickle(path, rec_metric))
                    
                else:
                    try:
                        subplots.append(get_lc(path, metric))
                    except:
                        if 'Ret' in metric:
                            surr_metric = 'ray/tune/evaluation/return-average'
                        elif 'Cost' in metric:
                            surr_metric = 'ray/tune/evaluation/creturn-fullep-average'
                        try:
                            subplots.append(get_lc(path, surr_metric))
                        except:
                            print(f'WARNING: using cost mean and ep length, {metric} not found!')
                            cost = get_lc(path, 'ray/tune/evaluation/env_infos/cost-mean-mean')
                            ep_len = get_lc(path, 'ray/tune/evaluation/episode-length-avg')
                            cost[...,1] *= ep_len[...,1]
                            subplots.append(cost)


            plots.append(subplots)
        
        T_horizons = []

        num_seeds = []
        avg_plots = []
        min_plots = []
        max_plots = []
        max_vals = []
        avg_plots_x = []
        for plot, x_target in zip(plots, x_targets):
            interpols = []
            y = []
            x = []

            num_seeds.append(len(plot))
            x_max = 1e9
            x_min = 0

            for subplot in plot:
                # b, a = signal.butter(2, 0.05)
                # subplot_f = signal.filtfilt(b, a, subplot[...,1])
                # subplot_f = signal.medfilt(subplot[...,1], kernel_size=10)
                interpols.append(interp1d(subplot[:,0], subplot[:,1]))
                x_max = min(x_max, np.max(subplot[...,0]))
                x_min = max(x_min, np.min(subplot[...,0]))

            x_max2 = min(10000*int(x_max/10000), x_target)
            x_min = max(x_min, 1e5)

            if xlog:
                xnew = np.logspace(np.log10(x_min+1), np.log10(x_max2-1), num=10000, endpoint=True)
            else:
                xnew = np.linspace(x_min, x_max2, num=10000, endpoint=True)
            newx_plots = [f(xnew) for f in interpols]
            newx_plots = np.stack(newx_plots, axis=0)

            # newx_plots = np.stack(y, axis=0)
            mean = np.mean(newx_plots, axis=0)
            # min_pl = mean-np.std(newx_plots, axis=0)
            # max_pl = mean+np.std(newx_plots, axis=0)
            max_pl = np.max(newx_plots, axis=0)
            min_pl = np.min(newx_plots, axis=0)
            
            if xlog:
                xnewnew = np.logspace(np.log10(x_min+1), np.log10(x_max2-1), num=x_data_points, endpoint=True)
            else:
                xnewnew = np.linspace(x_min, x_max2, num=x_data_points, endpoint=True)

            # mean = interp1d(xnew, signal.medfilt(mean, kernel_size=199))(xnewnew)
            # max_pl = interp1d(xnew, signal.medfilt(max_pl, kernel_size=199))(xnewnew)
            # min_pl = interp1d(xnew, signal.medfilt(min_pl, kernel_size=199))(xnewnew)

            mean_spl = make_interp_spline(xnew, mean, k=2)  # type: BSpline
            min_spl = make_interp_spline(xnew, min_pl, k=2)  # type: BSpline
            max_spl = make_interp_spline(xnew, max_pl, k=2)  # type: BSpline

            mean = mean_spl(xnewnew)
            min_pl = min_spl(xnewnew)
            max_pl = max_spl(xnewnew)

            ## store
            avg_plots.append(mean)
            min_plots.append(min_pl)
            max_plots.append(max_pl)

            max_vals_sub = [np.max(f.y) for f in interpols]
            if x_max>max(x_targets):
                max_vals.append(np.mean(max_vals_sub))
            else:
                max_vals.append(np.max(mean))
            avg_plots_x.append(xnewnew)

        # figure
        ax.grid(True)
        
        for x,plot,min_pl,max_pl, max_val, label in zip(avg_plots_x,avg_plots, min_plots, max_plots, max_vals, alg_labels):
            if ax.rowNum==0:
                ax.plot(x, plot, linewidth=LW, color=COLOR[label])
            else:
                ax.plot(x, plot, linewidth=LW, color=COLOR[label], label=label)
            
            ax.fill_between(x, min_pl, max_pl, alpha=0.1, color=COLOR[label])
        ax.set_facecolor('#FFFFF8')
        
        if xlog:
            ax.set_xscale('log')    
        if ax.rowNum==0:
            ax.set_ylim(y_lim_r)
            if max(y_lim_r) > 4000:
                ax.yaxis.set_major_formatter(formatter)
        elif ax.rowNum==1:
            ax.set_ylim(y_lim_c)
            if max(y_lim_c) > 4000:
                ax.yaxis.set_major_formatter(formatter)
        if ax.rowNum==len(metrics)-1 and ax.colNum==len(envs)//2:
            ax.set_xlabel('Total Env. Interactions')
        if ax.rowNum==0:
            ax.set_title(env)
        if ax.colNum == len(envs)-1:
            ax.set_ylabel(ylabel)
            ax.yaxis.set_label_position("right")
        
        # if not xlog:
        #     ax.xaxis.set_ticks(np.arange(0, max(x_targets)+1, 1e6))

        if ax.rowNum>0:
            if xlog:
                ax.plot(np.logspace(np.log10(np.min(avg_plots_x)+1), np.log10(max(x_targets)), num=x_data_points, endpoint=True), np.ones_like(x)*cost_lim,'--', linewidth=LWB, color='black', label='Cost Limit')
            else:
                ax.plot(np.linspace(np.min(avg_plots_x), max(x_targets), num=x_data_points, endpoint=True), np.ones_like(x)*cost_lim,'--', linewidth=LWB, color='black', label='Cost Limit')
            
        if ax.colNum == len(envs)//2 and ax.rowNum==len(metrics)-1:
            # leg = ax.legend( bbox_to_anchor=(-1.3, -0.8, 2.3, 0.1), loc='lower center',
            leg = ax.legend( bbox_to_anchor=(-1.2, -0.6, 3.4, 0.1), loc='center',
            ncol=3, mode="expand", facecolor='#FFFFF8')

for line in leg.get_lines():
    line.set_linewidth(4.0)

# tit = fig.suptitle(env)
plt.gcf().set_size_inches(15, 5*len(envs))
plt.savefig(f"Experiments/{title}.pgf", bbox_inches='tight', bbox_extra_artists=(leg,))
plt.show()

